Density of Binary Disc Packings: The 9 Compact Packings

A disc packing in the plane is compact if its contact graph is a triangulation. There are $9$ values of $r$ such that a compact packing by discs of radii $1$ and $r$ exists. We prove, for each of these $9$ values, that the maximal density over all the packings by discs of radii $1$ and $r$ is reached for a compact packing (we give it as well as its density).

==> binary_revised.sage <==
case=0 # chosen case 0,..,8 ; CAUTION: case n here is case n+1 in the paper

# real interval which contains pi
ipi=4*arctan(RealInterval(1))
# real interval for 1
un=RealInterval(1)

#####################
# radii and density #
#####################

# decreasing sizes of discs allowing a compact packing (same order used everywhere)
# real interval which contains the exact algebraic value
var('r')
all_r=[
ZZ[r](r^4-10*r^2-8*r+9).roots(RIF)[0][0],
ZZ[r](r^8 - 8*r^7 - 44*r^6 - 232*r^5 - 482*r^4 - 24*r^3 + 388*r^2 - 120*r + 9).roots(RIF)[2][0],
ZZ[r](8*r^3+3*r^2-2*r-1).roots(RIF)[0][0],
ZZ[r](r^2+2*r-1).roots(RIF)[1][0],
ZZ[r](9*r^4-12*r^3-26*r^2-12*r+9).roots(RIF)[0][0],
ZZ[r](r^4-28*r^3-10*r^2+4*r+1).roots(RIF)[2][0],
ZZ[r](2*r^2+3*r-1).roots(RIF)[1][0],
ZZ[r](3*r^2+6*r-1).roots(RIF)[1][0],
ZZ[r](r^2-10*r+1).roots(RIF)[0][0]
]

# corresponding density/pi 
# real interval which contains the exact algebraic value
all_d_opt=[
ZZ[r](27*r^4 + 112*r^3 + 62*r^2 + 72*r - 29).roots(RIF)[1][0],
ZZ[r](r^8 - 4590*r^6 - 82440*r^5 + 486999*r^4 - 1938708*r^3 + 2158839*r^2 - 1312200*r + 243081).roots(RIF)[2][0],
ZZ[r](1024*r^3 - 692*r^2 + 448*r - 97).roots(RIF)[0][0],
ZZ[r](2*r^2 - 4*r + 1).roots(RIF)[0][0],
ZZ[r](944784*r^4 - 3919104*r^3 - 2191320*r^2 - 1632960*r + 757681).roots(RIF)[0][0],
ZZ[r](144*r^4 + 9216*r^3 + 133224*r^2 - 127104*r + 25633).roots(RIF)[2][0],
ZZ[r](4096*r^4 + 2924*r^2 - 289).roots(RIF)[1][0],
ZZ[r](108*r^2 + 288*r - 97).roots(RIF)[1][0],
ZZ[r](144*r^4 - 4162200*r^2 + 390625).roots(RIF)[2][0]
]

# fixes the ratio r and the target density d_opt
r=all_r[case]
d_opt=all_d_opt[case]*ipi

#########################
# some useful functions #
#########################

# area of a triangle with sides of length a, b and c
area = lambda a,b,c: sqrt((a+b+c)*(a+b-c)*(a-b+c)*(b+c-a))/4

# angle opposite to edge a
angle = lambda a,b,c: arccos((b^2+c^2-a^2)/(2*b*c))

# area of the triangle with sides of length a, b and c covered by the discs of radius ra, rb and rc
cov = lambda a,b,c,ra,rb,rc: angle(a,b,c)*ra^2/2+angle(b,c,a)*rb^2/2+angle(c,a,b)*rc^2/2

# emptiness of the same triangle
E=lambda a,b,c,ra,rb,rc: d_opt*area(a,b,c)-cov(a,b,c,ra,rb,rc)

# lexicographic enumeration of nonnegative integer vectors x such that, weighted by u, the sum is at most U
def odometer(u,U):
    x=[0 for i in u]
    z=0
    while true:
        yield [i for i in x]
        i=0
        while i<len(u) and z+u[i]>U:
            z-=x[i]*u[i]
            x[i]=0
            i+=1
        if i==len(u):
            raise StopIteration
        x[i]+=1
        z+=u[i]

#####################################################
# radius of the support circle and distance to edge #
#####################################################

def radius(a,b,c,ra,rb,rc):
    S=(a+b+c)*(a+b-c)*(a-b+c)*(b+c-a)
    A=4*((ra^2-ra*rb-ra*rc+rb*rc)*a^2 + (rb^2-ra*rb+ra*rc-rb*rc)*b^2 + (rc^2+ra*rb-ra*rc-rb*rc)*c^2)-S
    B=2*(a^2*(a^2*ra-b^2*(ra + rb)+(2*ra^3-ra^2*rb-ra*rb^2-ra^2*rc+rb^2*rc-ra*rc^2+rb*rc^2)) + b^2*(b^2*rb-c^2*(rb + rc)+(2*rb^3-rb^2*rc-rb*rc^2-rb^2*ra+rc^2*ra-rb*ra^2+rc*ra^2)) + c^2*(c^2*rc-a^2*(rc + ra)+(2*rc^3-rc^2*ra-rc*ra^2-rc^2*rb+ra^2*rb-rc*rb^2+ra*rb^2)))
    C=a^2*b^2*c^2 + a^2*ra^4 + b^2*rb^4 + c^2*rc^4 + (a^4 - a^2*b^2 - a^2*c^2)*ra^2 - (a^2*b^2 - b^4 + b^2*c^2 + (a^2 + b^2 - c^2)*ra^2)*rb^2 + (c^4 - (a^2 + b^2)*c^2 - (a^2 - b^2 + c^2)*ra^2 + (a^2 - b^2 - c^2)*rb^2)*rc^2
    if (A.contains_zero() or C.contains_zero()):
        x=4*A*C/B^2
        return (-C/B*(1+x) if x.upper()<0.78 else RIF(-Infinity,Infinity))
    else:
        D=sqrt(4*S*(a+rb-rc)*(a-rb+rc)*(b+ra-rc)*(b-ra+rc)*(c+ra-rb)*(c-ra+rb))
        return ((-B+D)/(2*A) if C<0 else (-B-D)/(2*A))
        
# signed distance to edge a of the center of the support circle of radius rs
def dist(a,b,c,ra,rb,rc,R):
    S=(a+b+c)*(a+b-c)*(a+c-b)*(b+c-a)
    return ((b^2+c^2-a^2 + 2*R*(rb+rc-2*ra)+rb^2+rc^2-2*ra^2)*a^2 + (2*R+rb+rc)*(rb-rc)*(b^2-c^2))/(2*a*sqrt(S))

########################################
# vertex potentials in tight triangles #
########################################

# base vertex potential : 6 values V111 Vrrr Vr1r V1rr V1r1 V11r to be defined
# M is the matrix which encodes conditions on base vertex potentials
# V111 Vrrr Vr1r V1rr V1r1 V11r

# first condition: the sum of vertex potential equal the emptiness in each of the 4 triangles 111, rrr, 1rr, 11r
M=matrix([
[3,0,0,0,0,0], # 3*V111=E111
[0,3,0,0,0,0], # 3*Vrrr=Errr
[0,0,1,2,0,0], # Vr1r+2*V1rr=E1rr
[0,0,0,0,1,2]]) # V1r1+2*V11r=E11r

# second condition: the sum of potentials around a circle is zero (case dependent)
small_corona=[
[0,0,0,2,3,0], # 3*V1r1+2*V1rr
[0,1,0,2,2,0], # Vrrr+2*V1r1+2*V1rr
[0,0,0,4,1,0], # 4*V1rr+V1r1
[0,0,0,0,4,0], # 4*V1r1
[0,2,0,2,1,0], # 2*Vrrr+2*V1rr+V1r1
[0,1,0,4,0,0], # Vrrr+4*V1rr
[0,0,0,2,2,0], # 2*V1rr+2*V1r1
[0,0,0,0,3,0], # 3*V1r1
[0,1,0,2,1,0]  # Vrrr+2*V1rr+V1r1
]

# large coronas are actually redundant - this is just for information
large_corona=[
[0,0,1,0,0,6], # 6*V11r+Vr1r
[2,0,1,0,0,4], # 4*V11r+2*V111+Vr1r
[0,0,4,0,0,4], # 4*Vr1r+4*V11r
[0,0,0,0,0,8], # 8*V11r
[0,0,3,0,0,6], # 6*V11r+3*Vr1r
[0,0,12,0,0,0], # 12*Vr1r
[0,0,2,0,0,8], # 8*V11r+2*Vr1r
[0,0,0,0,0,12], # 12*V11r
[0,0,6,0,0,12]  # 12*V11r+6*Vr1r
]

M=matrix(M.rows()+[small_corona[case]])

# 5 conditions on 6 parameters -> add the apex of r1r or 1r1 as a parameter (choice s.t. M is invertible)
if matrix(M.rows()+[[0,0,1,0,0,0]]).rank()==6: # case<>5: Vr1r=0
    M=matrix(M.rows()+[[0,0,1,0,0,0]])
else: # case 5 : V1r1=0
    M=matrix(M.rows()+[[0,0,0,0,1,0]])

##### c5 (case=4) #############
if case==4:
    M=matrix([
    [3,0,0,0,0,0],
    [0,2,0,0,0,0], # V'rrr=Errr/2
    [0,0,1,2,0,0],
    [0,0,0,0,1,2],
    [0,2,0,2,1,0], # r-corona 11rrr : 2*V'rrr+2*V1rr+V1r1
    [0,0,1,0,0,0]])

##########################
# in any case, the matrix M is invertible -> the Vijk's are well defined

ME=vector([
E(2*un,2*un,2*un,un,un,un), # E111
E(2*r,2*r,2*r,r,r,r), # Errr
E(un+r,un+r,2*r,r,r,un), # E1rr
E(r+un,r+un,2*un,un,un,r), # E11r
0,  # 0 around a small circle
0   # 0 for Vr1r (case<>5) or V1r1 (case=5)
])

# parametrized base potentials
# in order V111 Vrrr Vr1r V1rr V1r1 V11r
V2=M.inverse()*ME

# convenient to use a dictionary
pos={
(un,un,un):0,
(r,r,r):1,
(r,un,r):2,
(un,r,r):3,
(r,r,un):3,
(un,r,un):4,
(un,un,r):5,
(r,un,un):5
}

# case=4 (c5) : Vrrr is always at least 0 (and Errr/2 in the center of an r-corona 11rrr)
V=lambda i,j,k: V2[pos.get((i,j,k))] if case<>4 or (i,j,k)<>(r,r,r) else RealInterval(0)

#######################################################################################
# lower bounds on m1 and mr in order to satisfy the vertex inequality around any disc #
#######################################################################################

# A(i,j,k): tight angle in j
A=lambda i,j,k: angle(i+k,j+i,j+k)

# L(ri,rj,rk): lower bound on angle in rj in any triangle which can appears in a FM-triangulation of a saturated packing (ri, rj and rk: sizes of circles)
L=lambda ri,rj,rk: arcsin(min(ri/(rj+ri+2*r),rk/(rj+rk+2*r)))

# check whether it is possible to surround a disc with a/b/c contacts between circles of sizes 1 and 1 / 1 and r / r and r
coronable=lambda a,b,c: mod(b,2)==0 and (a*c==0 or b>0) and (a+b+c>=3)

# smallest mx such that positivity around a vertex x is ensured
def smallest_m(x):
    m=RealInterval(0)
    # checks all the ways to have angles around x with sum at most 2pi
    for k in odometer([L(i,x,k) for (i,k) in [(un,un),(un,r),(r,r)]],2*ipi):
        if coronable(*k):
            # lower bound on m given by the configuration k
            deno=abs(2*ipi-(k[0]*A(un,x,un)+k[1]*A(un,x,r)+k[2]*A(r,x,r)))
            if not deno.contains_zero():
                mk=-(k[0]*V(un,x,un)+k[1]*V(un,x,r)+k[2]*V(r,x,r))/deno
                m=max(m,mk)
            else:
                # must be non-negative (except for the x-corona in the target packing, theoretically ensured)
                if case==4 and x<>un and k==[1,2,2]: # singular vertex c5 : Vrrr=Errr/2
                    print(k,(k[0]*V(un,x,un)+k[1]*V(un,x,r)+k[2]*E(2*r,2*r,2*r,r,r,r)/2))
                else:
                    print(k,(k[0]*V(un,x,un)+k[1]*V(un,x,r)+k[2]*V(r,x,r)))
    return m

# the vertex inequality around any circle of radius q is ensured for any real number in mq or larger than mq
m1=smallest_m(un)
mr=smallest_m(r)

# instead of a precise value mq, we use an interval [y,y+1e-k] where k is the last digit of y
# we take y>=mq so that vertex inequality is ensured for any value with the same digits as y
# the point is to choose a readable y to be printed in the paper
m1=[0, RIF(16,17)/100, 0, 0, 0, RIF(91,92)/10000, 0, 0, 0][case]
mr=[RIF(5,6)/10000, RIF(87,88)/1000, RIF(28,29)/100000, RIF(21,22)/10000, RIF(473,474)/10000, RIF(21,22)/10000, RIF(10,11)/10000, RIF(20,21)/10000, RIF(2057,2058)/1000000][case]

#########################
# Capping the potential #
#########################

# increase mq to satisfy condition (5) of Prop. 2
m1=max(m1,max([-(V(x,un,y)/A(x,un,y)) for (x,y) in [(un,un),(un,r),(r,r)]]))
mr=max(mr,max([-(V(x,r,y)/A(x,r,y)) for (x,y) in [(un,un),(un,r),(r,r)]]))

Z1=-2*ipi*min([V(x,un,y)/A(x,un,y) for (x,y) in [(un,un),(un,r),(r,r)]])
Zr=-2*ipi*min([V(x,r,y)/A(x,r,y) for (x,y) in [(un,un),(un,r),(r,r)]])

# instead of a precise value Zq, we use an interval [y,y+1e-k] where k is the last digit of y
# we take y>Zq so that vertex inequality is ensured for any value with the same digits as y
# the point is to choose a readable y to be printed in the paper
Z1=[RIF(75,76)/1e16, RIF(10,11)/1000, RIF(17,18)/1e15, RIF(489,490)/1e17, RIF(104,105)/1e16, RIF(124,125)/1e5, RIF(892,893)/1e17, RIF(80,81)/1e16, RIF(2327,2328)/1e17][case]
Zr=[RIF(23,24)/1e5, RIF(45,46)/1e4, RIF(24,25)/1e5, RIF(95,96)/1e5, RIF(76,77)/1e4, RIF(15,16)/1e4,RIF(11,12)/1e4, RIF(12,13)/1e4, RIF(8032,8033)/1e7][case]

Z=lambda x:Z1 if x==un else Zr

#######################
# Vertex potential Uv #
#######################

def Uv(a,b,c,ra,rb,rc):
    f=lambda x:m1 if x==un else mr
    u =min(Z(ra),V(ra,rb,rc)+f(ra)*abs(angle(a,b,c)-angle(rb+rc,ra+rc,ra+rb)))
    u+=min(Z(rb),V(rb,rc,ra)+f(rb)*abs(angle(b,c,a)-angle(ra+rc,ra+rb,rb+rc)))
    u+=min(Z(rc),V(rc,ra,rb)+f(rc)*abs(angle(c,a,b)-angle(ra+rb,rb+rc,ra+rc)))
    # c5: V(r,r,r)=0 as above (we do not know their exact values) but their sum is equal to Es
    if case==4 and (ra,rb,rc)==(r,r,r):
        u+=E(2*r,2*r,2*r,r,r,r)
    return u

######################
# upper bound on eps #
######################

var('a b c ra rb rc')
var('M1 Mr')

# partial derivative in e of the emptiness over eps-tight triangles
dE=lambda ra,rb,rc,eps,e: derivative(d_opt*area(a,b,c)-cov(a,b,c,ra,rb,rc),e).subs({a:RIF(rb+rc,rb+rc+eps),b:RIF(ra+rc,ra+rc+eps),c:RIF(ra+rb,ra+rb+eps)})

# upper bound on the partial derivative in e of the vertex potential over eps-tight triangles
def dUv(ra,rb,rc,eps,e):
    # weigth associated to each vertex of the triangle, depending on the radius of the disc at this vertex
    f=lambda x:M1 if x==un else Mr
    # to substitute edge length to edge name after derivation
    dico={a:RIF(rb+rc,rb+rc+eps),b:RIF(ra+rc,ra+rc+eps),c:RIF(ra+rb,ra+rb+eps)}
    # sum over the three vertices
    z =f(ra)*abs(derivative(angle(a,b,c),e).subs(dico))
    z+=f(rb)*abs(derivative(angle(b,c,a),e).subs(dico))
    z+=f(rc)*abs(derivative(angle(c,a,b),e).subs(dico))
    return z

# for given m1 and mr, test whether eps suits
def test_eps(m1,mr,eps):
    for (ra,rb,rc) in [(un,un,un),(un,un,r),(un,r,r),(r,r,r)]:
        for e in [a,b,c]:
            du=RIF(dUv(ra,rb,rc,eps,e).subs({M1:m1,Mr:mr}))
            de=RIF(dE(ra,rb,rc,eps,e).subs({M1:m1,Mr:mr}))
            if du.is_NaN() or de.is_NaN() or du.upper()>de.lower():
                return false
    return true

# refine interval eps to have an as large as possible eps
def dicho(m1,mr,eps):
    if eps.absolute_diameter()<2^-(40):
        return eps
    if test_eps(m1,mr,eps.center()):
        return dicho(m1,mr,eps.bisection()[1])
    else:
        return dicho(m1,mr,eps.bisection()[0])

eps=dicho(m1,mr,RIF(0,1))


# instead of the precise value eps, we use an interval [y,y+1e-k] where k is the last digit of y
# we take y+1e-k<eps so that vertex inequality is ensured for any value with the same digits as y
# the point is to choose a readable y to be printed in the paper
eps=[RIF(78,79)/1e3, RIF(19,20)/1e4, RIF(60,61)/1e4, RIF(38,39)/1e4, RIF(126,127)/1e4, RIF(26,27)/1e3, RIF(186,187)/1e4, RIF(48,49)/1e4, RIF(1717,1718)/1e6][case]

#####################
# edge potential Ue #
#####################

# parameters found "by hand" (Appendix C in the paper)
# le and qe for e in (1,1), (1,r), (r,r)
# intuitively, good parameters are such that:
# - U=Uv+Ue stays below E (mandatory!)
# - for stretched, U slightly below E
# - U is more or less "regular"

MLQ=[
[(RIF(270,271)/100, RIF(10,11)/100), (RIF(230,231)/100, RIF(10,11)/100), (RIF(190,191)/100, RIF(10,11)/100)],
[(RIF(260,261)/100, RIF(20,21)/100), (RIF(210,211)/100, RIF(20,21)/100), (RIF(160,161)/100, RIF(20,21)/100)],
[(RIF(260,261)/100, RIF(10,11)/100), (RIF(220,221)/100, RIF(20,21)/100), (RIF(165,166)/100, RIF(10,11)/100)],
[(RIF(250,251)/100, RIF(15,16)/100), (RIF(180,181)/100, RIF(20,21)/100), (RIF(120,121)/100, RIF(20,21)/100)],
[(RIF(250,251)/100, RIF(5,6)/100), (RIF(180,181)/100, RIF(5,6)/100), (RIF(110,111)/100, RIF(7,8)/100)],
[(RIF(250,251)/100, RIF(20,21)/100), (RIF(175,176)/100, RIF(20,21)/100), (RIF(100,101)/100, RIF(20,21)/100)],
[(RIF(240,241)/100, RIF(8,9)/100), (RIF(160,161)/100, RIF(5,6)/100), (RIF(80,81)/100, RIF(10,11)/100)],
[(RIF(224,225)/100, RIF(20,21)/1000), (RIF(133,134)/100, RIF(15,16)/1000), (RIF(44,45)/100, RIF(20,21)/1000)],
[(RIF(217,218)/100, RIF(20,21)/1000), (RIF(1217,1218)/1000, RIF(15,16)/1000), (RIF(2857,2858)/1000, RIF(20,21)/1000)]
]

# select the parameters for the considered case
# use RealInterval to convert the text into a real interval which contains the corresponding value
LQ={
(un,un):MLQ[case][0],
(un,r):MLQ[case][1],
(r,un):MLQ[case][1],
(r,r):MLQ[case][2]
}

# Ue edge potential
def Ue(a,b,c,ra,rb,rc,R):
    u=RIF(0)
    (l,q)=LQ.get((rb,rc))
    if a>l:
        u+=q*dist(a,b,c,ra,rb,rc,R)
    (l,q)=LQ.get((ra,rc))
    if b>l:
        u+=q*dist(b,c,a,rb,rc,ra,R)
    (l,q)=LQ.get((ra,rb))
    if c>l:
        u+=q*dist(c,a,b,rc,ra,rb,R)
    return u

############################################################
# check the local inequality on all the feasible triangles #
############################################################

# the four triangles, with maximal range of edge length in a staturated FM-triangulation
T=[(RIF(y+z,y+z+2*r),RIF(x+z,x+z+2*r),RIF(x+y,x+y+2*r),x,y,z) for (x,y,z) in [(un,un,un),(un,un,r),(un,r,r),(r,r,r)]]
    
# an FM-triangle should at least contain half a small disc -> lower bound on 16 times its squared area
Smin=16*((ipi/2)*r^2)^2

# return numbers of (good, quasi-tight, non feasible) triangles
def test(a,b,c,ra,rb,rc):
    if a<=rb+rc+eps and b<=ra+rc+eps and c<=ra+rb+eps:  # quasi-tight triangle
        return vector([0,1,0])
    S=(a+b+c)*(a+b-c)*(a+c-b)*(b+c-a)    # 16 times the squared area
    if S<Smin:  # not feasible because too small (too flat)
        return vector([0,0,1])
    # the altitude of each vertex is at least r (no disc crosses the opposite edge)
    if (b^2-((b^2+c^2-a^2)/(2*c))^2<r^2) or (c^2-((c^2+a^2-b^2)/(2*a))^2<r^2) or (a^2-((a^2+b^2-c^2)/(2*b))^2<r^2):
        return vector([0,0,1])
    if S>=0:    # otherwise the precision is too low -> need to refine
        R=radius(a,b,c,ra,rb,rc)
        if R.lower()>=r.upper():    # not feasible because the packing cannot be saturated
            return vector([0,0,1])
        # one can assume that R is in [0,r] (otherwise not feasible and surely ruled out)
        R=RIF(max(R.lower(),0),min(R.upper(),r.upper()))
        e=E(a,b,c,ra,rb,rc)
        u=Uv(a,b,c,ra,rb,rc)+Ue(a,b,c,ra,rb,rc,R)
        if e>u:   # good triangle
            return vector([1,0,0])
        if e<u and R.upper()<=r.lower():   # bad triangle (shall not happen)
            print('error',[x.endpoints() for x in [a,b,c]])
            raise StopIteration
    # the current precision does not allow to conclude -> refine
    v=vector([0,0,0])
    for (a2,b2,c2) in cartesian_product([x.bisection() for x in [a,b,c]]):
        v+=test(a2,b2,c2,ra,rb,rc)
    return v

print('m1='+str(m1))
print('mr='+str(mr))
print('Z1='+str(Z1))
print('Zr='+str(Zr))
print('eps='+str(eps))

import time
t0=time.time()
l=[test(*i) for i in T]
t1=time.time()
print(l)
print('%d triangles in %d min %d s'%(sum([sum(i) for i in l]),floor((t1-t0)/60),mod(floor(t1-t0),60)))
[sum(i) for i in l]

## trace of execution
# case 0: [1940, 5559, 7547, 6000] in 10s
# case 1: [2633, 15961, 25201, 21211] in 37s
# case 2: [1842, 8443, 8261, 5405] in 13s
# case 3: [1415, 13406, 20357, 5755] in 25s
# case 4: [1128, 25691, 64534, 36786] in 1min 10s
# case 5: [1275, 12818, 25943, 7393] in 28s
# case 6: [778, 22093, 62805, 4859] in 49s
# case 7: [232, 180391, 2316371, 17305] in 23min 40s
# case 8: [92, 535858, 19069436, 19622] in 201 min 16 s


